A 15/31 Counterexample Family to the Albertson-Berman Conjecture

For a graph $G$, let $a(G)$ be the maximum number of vertices in an induced forest. The Albertson-Berman conjecture, posed in 1979, asserts that every $n$-vertex planar graph satisfies $a(G)\ge n/2$. Borodin's bound $a(G)\ge 2n/5$ remains the general lower bound toward this problem. We disprove the conjecture with an explicit 31-vertex plane triangulation $T$ satisfying $a(T)=15$. Moreover, for every integer $k\ge2$, we construct a simple planar graph $M_k$ with $|V(M_k)|=31k$ and $a(M_k)=15k$, so that $a(M_k)/|V(M_k)|=15/31<1/2$. Every member of the family has minimum degree five. The construction starts from a $31$-vertex seed obtained by substituting a $14$-vertex two-terminal gadget into a pentagonal bipyramid, and then uses annular joins along facial triangles to preserve the exact ratio. The resulting graphs are sphere triangulations, and hence maximal planar.

==> anc/verify_stronger_ab_family.py <==
"""Independent verifier for the Albertson--Berman counterexample.

The 31-vertex seed is rebuilt from the data displayed in the paper: the
14-vertex gadget rotation code, the pentagonal bipyramid, decorated edges
01 and 23, the stated labelling, and completion edges 6--12 and 6--20.
The script then computes its maximum induced-forest order directly by two
independent exact algorithms:

* a standard-library branch-and-bound minimum feedback vertex set solver;
* a 0--1 ILP with iteratively separated cycle cuts (SciPy/HiGHS).

Both optimizers work on the reconstructed 31-vertex graph.  Neither uses
the terminal profile, the transfer theorem, the hard-coded forest witness,
or the sphere certificate to obtain its optimum.  The older finite checks
(gadget profile, transfer core, embeddings, witnesses, annular family, and
the recursive packing certificate) are retained as additional checks.

Default usage (requires SciPy >= 1.9 for the second optimizer):

    python verify_stronger_ab_family.py [k]

For a standard-library-only run of the first direct optimizer, use
``--direct-solvers branch-and-bound``.  Assertions are part of the verifier,
so execution with ``python -O`` is deliberately rejected.
"""

from __future__ import annotations

import argparse
import hashlib
import itertools
import json
import sys
from collections import Counter, defaultdict, deque
from functools import lru_cache


if not __debug__:
    raise RuntimeError(
        "do not run this verifier with python -O; assertions are required"
    )


PLANTRI_CODE = (
    "14 bcdefg,aghijc,abjkd,ackle,adlmf,aemihg,afhb,"
    "bgfi,bhfmnj,binkc,cjnld,dknme,elnif,imlkj"
)
TERMINALS = (6, 7)
INTERNAL = (0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13)

RIM = tuple(range(5))
APICES = (5, 6)
DECORATED = ((0, 1), (2, 3))
COMPLETION = {(6, 12), (6, 20)}

# Disjoint facial triangles in the completed seed.  P contains the unique
# degree-four seed vertex.  Both avoid REFINED_WITNESS.
PORT_P = (0, 4, 6)
PORT_Q = (2, 19, 24)
REFINED_WITNESS = frozenset(
    {1, 3, 5, 7, 9, 11, 13, 14, 16, 20, 22, 23, 26, 27, 29}
)

# Unoriented triangular-face certificate for the 31-vertex seed.  The
# verify_sphere() routine checks edge incidences and every vertex link, so
# this is a combinatorial sphere certificate rather than a drawing hint.
SEED_FACES = (
    (0, 1, 5),
    (0, 1, 8),
    (0, 4, 5),
    (0, 4, 6),
    (0, 6, 12),
    (0, 7, 8),
    (0, 7, 12),
    (1, 2, 5),
    (1, 2, 6),
    (1, 6, 12),
    (1, 8, 13),
    (1, 12, 13),
    (2, 3, 5),
    (2, 3, 24),
    (2, 6, 20),
    (2, 19, 20),
    (2, 19, 24),
    (3, 4, 5),
    (3, 4, 6),
    (3, 6, 20),
    (3, 20, 25),
    (3, 24, 25),
    (7, 8, 9),
    (7, 9, 10),
    (7, 10, 11),
    (7, 11, 12),
    (8, 9, 14),
    (8, 13, 14),
    (9, 10, 15),
    (9, 14, 15),
    (10, 11, 16),
    (10, 15, 16),
    (11, 12, 17),
    (11, 16, 17),
    (12, 13, 17),
    (13, 14, 18),
    (13, 17, 18),
    (14, 15, 18),
    (15, 16, 18),
    (16, 17, 18),
    (19, 20, 21),
    (19, 21, 22),
    (19, 22, 23),
    (19, 23, 24),
    (20, 21, 26),
    (20, 25, 26),
    (21, 22, 27),
    (21, 26, 27),
    (22, 23, 28),
    (22, 27, 28),
    (23, 24, 29),
    (23, 28, 29),
    (24, 25, 29),
    (25, 26, 30),
    (25, 29, 30),
    (26, 27, 30),
    (27, 28, 30),
    (28, 29, 30),
)

# A separate isomorphic numbering, with decorated edges 04 and 23, is used
# for the six-forest packing certificate at the end of the script.
PACKING_Q = ((0, 4), (2, 3))
TERMINAL_SWAP = {
    0: 8,
    1: 5,
    2: 12,
    3: 13,
    4: 9,
    5: 1,
    6: 7,
    7: 6,
    8: 0,
    9: 4,
    10: 11,
    11: 10,
    12: 2,
    13: 3,
}
PACKED_FORESTS = (
    (1, 4, 5, 8, 10, 11, 14, 15, 17, 19, 20, 23, 25, 27, 28),
    (0, 1, 2, 4, 7, 10, 14, 16, 17, 19, 22, 25, 26, 27, 29),
    (3, 5, 6, 7, 8, 11, 13, 15, 18, 19, 21, 24, 26, 28, 29),
    (2, 5, 6, 7, 9, 12, 13, 15, 16, 20, 22, 24, 26, 28, 30),
    (1, 4, 6, 9, 11, 12, 14, 16, 18, 20, 21, 23, 27, 29, 30),
    (0, 5, 6, 8, 9, 10, 12, 17, 18, 21, 22, 23, 24, 25, 30),
)


def canon(edge_or_face):
    return tuple(sorted(edge_or_face))


def parse_plantri(code: str) -> list[list[int]]:
    n_text, body = code.split(maxsplit=1)
    rows = [[ord(ch) - ord("a") for ch in field] for field in body.split(",")]
    assert len(rows) == int(n_text)
    return rows


def edge_set(rows: list[list[int]]) -> set[tuple[int, int]]:
    return {
        canon((u, v))
        for u, neighbors in enumerate(rows)
        for v in neighbors
    }


def is_forest(vertices, edges) -> bool:
    vertices = set(vertices)
    parent = {v: v for v in vertices}

    def find(v):
        while parent[v] != v:
            parent[v] = parent[parent[v]]
            v = parent[v]
        return v

    for u, v in edges:
        if u not in vertices or v not in vertices:
            continue
        ru, rv = find(u), find(v)
        if ru == rv:
            return False
        parent[ru] = rv
    return True


def connected_components(vertices, edges, removed=()) -> int:
    remaining = set(vertices) - set(removed)
    adjacency = {v: set() for v in remaining}
    for u, v in edges:
        if u in remaining and v in remaining:
            adjacency[u].add(v)
            adjacency[v].add(u)
    count = 0
    while remaining:
        count += 1
        stack = [remaining.pop()]
        while stack:
            u = stack.pop()
            for v in adjacency[u] & remaining:
                remaining.remove(v)
                stack.append(v)
    return count


def terminal_profile(x_edges) -> dict[int, int]:
    profile = {}
    for state in range(4):
        fixed = {TERMINALS[i] for i in range(2) if state >> i & 1}
        best = -1
        for mask in range(1 << len(INTERNAL)):
            chosen = fixed | {
                v for i, v in enumerate(INTERNAL) if mask >> i & 1
            }
            if mask.bit_count() > best and is_forest(chosen, x_edges):
                best = mask.bit_count()
        profile[state] = best
    return profile


def verify_gadget_embedding(rows) -> dict[str, int]:
    n = len(rows)
    edges = edge_set(rows)
    assert all(len(row) == len(set(row)) and u not in row for u, row in enumerate(rows))
    assert all(u in rows[v] for u, row in enumerate(rows) for v in row)
    faces = set()
    for u, row in enumerate(rows):
        for i, v in enumerate(row):
            w = row[(i + 1) % len(row)]
            assert canon((v, w)) in edges
            faces.add(canon((u, v, w)))
    incidences = Counter(
        canon(edge)
        for face in faces
        for edge in itertools.combinations(face, 2)
    )
    assert len(edges) == 36 and len(faces) == 24
    assert set(incidences) == edges and set(incidences.values()) == {2}
    assert n - len(edges) + len(faces) == 2
    return {"vertices": n, "edges": len(edges), "faces": len(faces)}


def bipyramid_edges() -> set[tuple[int, int]]:
    edges = {canon((i, (i + 1) % 5)) for i in RIM}
    edges |= {canon((apex, rim)) for apex in APICES for rim in RIM}
    assert len(edges) == 15
    return edges


def construct_partial(x_edges, decorated=DECORATED):
    vertices = set(range(7))
    edges = set(bipyramid_edges())
    mappings = []
    next_vertex = 7
    for u, v in decorated:
        mapping = {TERMINALS[0]: u, TERMINALS[1]: v}
        for local in INTERNAL:
            mapping[local] = next_vertex
            vertices.add(next_vertex)
            next_vertex += 1
        edges |= {canon((mapping[x], mapping[y])) for x, y in x_edges}
        mappings.append(mapping)
    assert next_vertex == 31 and len(vertices) == 31 and len(edges) == 85
    return vertices, edges, mappings


def transfer_beta(decorated=DECORATED) -> tuple[int, list[set[int]]]:
    b_edges = bipyramid_edges()
    q_edges = {canon(edge) for edge in decorated}
    best = -1
    witnesses = []
    for mask in range(1 << 7):
        selected = {v for v in range(7) if mask >> v & 1}
        if not is_forest(selected, b_edges):
            continue
        value = len(selected) - sum(
            u in selected and v in selected for u, v in q_edges
        )
        if value > best:
            best, witnesses = value, [selected]
        elif value == best:
            witnesses.append(selected)
    return best, witnesses


def verify_sphere(vertices, edges, faces) -> dict[str, int]:
    """Verify a connected closed triangulated 2-manifold of Euler value 2."""
    vertices = set(vertices)
    edges = {canon(edge) for edge in edges}
    faces = {canon(face) for face in faces}
    assert all(len(set(edge)) == 2 for edge in edges)
    assert all(len(set(face)) == 3 for face in faces)
    assert connected_components(vertices, edges) == 1

    incidences = Counter()
    links = {v: defaultdict(set) for v in vertices}
    for a, b, c in faces:
        for edge in ((a, b), (a, c), (b, c)):
            edge = canon(edge)
            assert edge in edges
            incidences[edge] += 1
        links[a][b].add(c)
        links[a][c].add(b)
        links[b][a].add(c)
        links[b][c].add(a)
        links[c][a].add(b)
        links[c][b].add(a)
    assert set(incidences) == edges and set(incidences.values()) == {2}

    # Every vertex link must be one cycle, excluding pinched pseudomanifolds.
    for v, link in links.items():
        assert link and all(len(neighbors) == 2 for neighbors in link.values())
        link_edges = {
            canon((x, y))
            for x, neighbors in link.items()
            for y in neighbors
        }
        assert connected_components(set(link), link_edges) == 1

    assert len(vertices) - len(edges) + len(faces) == 2
    assert len(edges) == 3 * len(vertices) - 6
    assert len(faces) == 2 * len(vertices) - 4
    return {
        "vertices": len(vertices),
        "edges": len(edges),
        "faces": len(faces),
        "euler_characteristic": 2,
    }


def build_seed(x_edges):
    vertices, partial_edges, _ = construct_partial(x_edges)
    edges = partial_edges | {canon(edge) for edge in COMPLETION}
    faces = {canon(face) for face in SEED_FACES}
    assert len(edges) == 87
    sphere = verify_sphere(vertices, edges, faces)
    assert canon(PORT_P) in faces and canon(PORT_Q) in faces
    assert set(PORT_P).isdisjoint(PORT_Q)
    assert REFINED_WITNESS.isdisjoint(PORT_P)
    assert REFINED_WITNESS.isdisjoint(PORT_Q)
    assert len(REFINED_WITNESS) == 15
    assert is_forest(REFINED_WITNESS, edges)
    degrees = Counter(v for edge in edges for v in edge)
    assert Counter(degrees.values()) == Counter({4: 1, 5: 17, 6: 6, 7: 7})
    assert degrees[4] == 4
    return vertices, edges, faces, sphere


def edge_fingerprint(edges) -> str:
    """Stable SHA-256 fingerprint of a labelled simple graph."""
    payload = ";".join(f"{u}-{v}" for u, v in sorted(canon(edge) for edge in edges))
    return hashlib.sha256(payload.encode("ascii")).hexdigest()


def adjacency_masks(vertices, edges) -> list[int]:
    """Return bit-mask adjacency for a consecutively labelled simple graph."""
    vertices = set(vertices)
    n = len(vertices)
    assert vertices == set(range(n))
    adjacency = [0] * n
    for u, v in edges:
        assert 0 <= u < n and 0 <= v < n and u != v
        assert not (adjacency[u] >> v & 1)
        adjacency[u] |= 1 << v
        adjacency[v] |= 1 << u
    return adjacency


def iter_bits(mask: int):
    while mask:
        bit = mask & -mask
        yield bit.bit_length() - 1
        mask -= bit


def peel_acyclic_fringe(mask: int, adjacency: list[int]) -> int:
    """Delete degree-zero/one vertices; this preserves the FVS number."""
    while True:
        fringe = 0
        for v in iter_bits(mask):
            if (adjacency[v] & mask).bit_count() <= 1:
                fringe |= 1 << v
        if not fringe:
            return mask
        mask &= ~fringe


def find_cycle_mask(mask: int, adjacency: list[int]) -> int:
    """Return the vertex mask of a cycle, preferring a triangle, or zero."""
    # Triangles give the smallest possible branching factor on this seed.
    for u in iter_bits(mask):
        higher_u = adjacency[u] & mask & ~((1 << (u + 1)) - 1)
        for v in iter_bits(higher_u):
            common = (
                adjacency[u]
                & adjacency[v]
                & mask
                & ~((1 << (v + 1)) - 1)
            )
            if common:
                w_bit = common & -common
                return (1 << u) | (1 << v) | w_bit

    # Once all triangles have been hit, ordinary DFS finds any longer cycle.
    n = len(adjacency)
    state = [0] * n  # 0 unseen, 1 on recursion stack, 2 finished
    parent = [-1] * n

    def dfs(u: int) -> int:
        state[u] = 1
        for v in iter_bits(adjacency[u] & mask):
            if v == parent[u]:
                continue
            if state[v] == 0:
                parent[v] = u
                cycle = dfs(v)
                if cycle:
                    return cycle
            elif state[v] == 1:
                # v is an ancestor.  The tree path u...v plus uv is a cycle.
                cycle = 1 << v
                z = u
                while z != v:
                    cycle |= 1 << z
                    z = parent[z]
                    assert z >= 0
                assert cycle.bit_count() >= 3
                return cycle
        state[u] = 2
        return 0

    for root in iter_bits(mask):
        if state[root] == 0:
            cycle = dfs(root)
            if cycle:
                return cycle
    return 0


def greedy_cycle_packing(mask: int, adjacency: list[int]) -> list[int]:
    """Produce vertex-disjoint cycles, a certified lower bound for FVS."""
    cycles = []
    remaining = peel_acyclic_fringe(mask, adjacency)
    while True:
        cycle = find_cycle_mask(remaining, adjacency)
        if not cycle:
            return cycles
        cycles.append(cycle)
        remaining = peel_acyclic_fringe(remaining & ~cycle, adjacency)


def greedy_feedback_vertex_set(mask: int, adjacency: list[int]) -> int:
    """Produce a valid FVS upper bound without solving an optimization."""
    deleted = 0
    core = peel_acyclic_fringe(mask, adjacency)
    while True:
        cycle = find_cycle_mask(core, adjacency)
        if not cycle:
            return deleted
        vertex = max(
            iter_bits(cycle),
            key=lambda v: ((adjacency[v] & core).bit_count(), -v),
        )
        deleted |= 1 << vertex
        core = peel_acyclic_fringe(core & ~(1 << vertex), adjacency)


def exact_fvs_branch_and_bound(vertices, edges) -> dict:
    """Compute the exact FVS/MIF numbers by pure combinatorial search.

    For a cyclic core C, every feedback vertex set meets any cycle Z in C.
    The recursion branches on the vertices of Z.  Degree-at-most-one peeling
    and a vertex-disjoint cycle packing give safe reductions and lower bounds.
    No LP, terminal profile, transfer formula, or supplied optimum is used.
    """
    vertices = set(vertices)
    edges = {canon(edge) for edge in edges}
    adjacency = adjacency_masks(vertices, edges)
    n = len(vertices)
    full_mask = (1 << n) - 1
    root = peel_acyclic_fringe(full_mask, adjacency)

    packing = greedy_cycle_packing(root, adjacency)
    lower_bound = len(packing)
    greedy_fvs = greedy_feedback_vertex_set(root, adjacency)
    upper_bound = greedy_fvs.bit_count()
    assert lower_bound <= upper_bound
    assert is_forest(vertices - set(iter_bits(greedy_fvs)), edges)

    statistics = Counter()

    @lru_cache(maxsize=None)
    def has_fvs_with_budget(core: int, budget: int) -> bool:
        statistics["search_states"] += 1
        core = peel_acyclic_fringe(core, adjacency)
        cycle = find_cycle_mask(core, adjacency)
        if not cycle:
            return True
        if budget <= 0:
            statistics["zero_budget_prunes"] += 1
            return False

        # Every member of this greedily constructed packing is a real cycle,
        # and the cycles are vertex-disjoint.  Each needs a distinct deletion.
        if len(greedy_cycle_packing(core, adjacency)) > budget:
            statistics["packing_prunes"] += 1
            return False

        branch_vertices = sorted(
            iter_bits(cycle),
            key=lambda v: (-(adjacency[v] & core).bit_count(), v),
        )
        for v in branch_vertices:
            child = peel_acyclic_fringe(core & ~(1 << v), adjacency)
            if has_fvs_with_budget(child, budget - 1):
                return True
        return False

    optimum = None
    tested_budgets = []
    for budget in range(lower_bound, upper_bound + 1):
        tested_budgets.append(budget)
        if has_fvs_with_budget(root, budget):
            optimum = budget
            break
    assert optimum is not None

    # Recover one optimum from the already certified decision table.
    feedback_mask = 0
    core = root
    budget = optimum
    while True:
        cycle = find_cycle_mask(core, adjacency)
        if not cycle:
            break
        for v in sorted(
            iter_bits(cycle),
            key=lambda w: (-(adjacency[w] & core).bit_count(), w),
        ):
            child = peel_acyclic_fringe(core & ~(1 << v), adjacency)
            if has_fvs_with_budget(child, budget - 1):
                feedback_mask |= 1 << v
                core = child
                budget -= 1
                break
        else:  # pragma: no cover - indicates internal inconsistency
            raise AssertionError("could not recover the certified optimum FVS")

    feedback_vertices = set(iter_bits(feedback_mask))
    forest_vertices = vertices - feedback_vertices
    assert len(feedback_vertices) == optimum
    assert is_forest(forest_vertices, edges)
    if optimum > 0:
        assert not has_fvs_with_budget(root, optimum - 1)

    cache = has_fvs_with_budget.cache_info()
    return {
        "algorithm": "exact branch-and-bound minimum feedback vertex set",
        "uses_linear_programming": False,
        "initial_cycle_packing_lower_bound": lower_bound,
        "greedy_fvs_upper_bound": upper_bound,
        "tested_budgets": tested_budgets,
        "minimum_feedback_vertex_set": optimum,
        "maximum_induced_forest": n - optimum,
        "proved_no_fvs_of_order": optimum - 1 if optimum > 0 else None,
        "feedback_vertex_set_witness": sorted(feedback_vertices),
        "induced_forest_witness": sorted(forest_vertices),
        "search_states": statistics["search_states"],
        "cache_hits": cache.hits,
        "packing_prunes": statistics["packing_prunes"],
    }


def fundamental_cycle_basis(selected, adjacency_sets) -> set[tuple[int, ...]]:
    """Return fundamental cycles of an induced graph as vertex tuples."""
    selected = set(selected)
    parent = {}
    depth = {}
    tree_edges = set()

    for root in sorted(selected):
        if root in parent:
            continue
        parent[root] = None
        depth[root] = 0
        queue = deque([root])
        while queue:
            u = queue.popleft()
            for v in sorted(adjacency_sets[u] & selected):
                if v in parent:
                    continue
                parent[v] = u
                depth[v] = depth[u] + 1
                tree_edges.add(canon((u, v)))
                queue.append(v)

    cycles = set()
    induced_edges = {
        canon((u, v))
        for u in selected
        for v in adjacency_sets[u] & selected
        if u < v
    }
    for u, v in sorted(induced_edges - tree_edges):
        a, b = u, v
        path_a = []
        path_b = []
        while depth[a] > depth[b]:
            path_a.append(a)
            a = parent[a]
        while depth[b] > depth[a]:
            path_b.append(b)
            b = parent[b]
        while a != b:
            path_a.append(a)
            path_b.append(b)
            a = parent[a]
            b = parent[b]
        cycle = tuple(sorted(path_a + [a] + path_b))
        assert len(cycle) >= 3
        cycles.add(cycle)
    return cycles


def exact_mif_cycle_cut_ilp(vertices, edges) -> dict:
    """Compute the exact MIF number by iterative 0--1 cycle-cut ILPs.

    The relaxation has one binary variable x_v per seed vertex.  For every
    separated cycle C it receives sum(x_v for v in C) <= |C|-1.  If an
    optimal ILP solution is a forest, its objective is simultaneously a
    feasible lower bound and a proved upper bound for the original problem.
    """
    try:
        import numpy as np
        import scipy
        from scipy.optimize import Bounds, LinearConstraint, milp
        from scipy.sparse import coo_matrix
    except (ImportError, AttributeError) as exc:  # pragma: no cover
        raise RuntimeError(
            "the ILP check requires SciPy >= 1.9; install scipy or run with "
            "--direct-solvers branch-and-bound"
        ) from exc

    vertices = set(vertices)
    edges = {canon(edge) for edge in edges}
    n = len(vertices)
    assert vertices == set(range(n))
    adjacency_sets = {v: set() for v in vertices}
    for u, v in edges:
        adjacency_sets[u].add(v)
        adjacency_sets[v].add(u)

    # All triangles are cheap initial cuts.  Longer cycles are added only
    # when an optimal solution of the current ILP violates one.
    cuts = set()
    for u in range(n):
        for v in sorted(w for w in adjacency_sets[u] if w > u):
            for w in sorted(adjacency_sets[u] & adjacency_sets[v]):
                if w > v:
                    cuts.add((u, v, w))
    initial_triangle_cuts = len(cuts)

    solves = 0
    separated_cuts = 0
    total_mip_nodes = 0
    final_result = None
    final_selected = None

    while True:
        solves += 1
        ordered_cuts = sorted(cuts)
        row_indices = []
        column_indices = []
        upper = []
        for row, cycle in enumerate(ordered_cuts):
            row_indices.extend([row] * len(cycle))
            column_indices.extend(cycle)
            upper.append(len(cycle) - 1)
        matrix = coo_matrix(
            (
                np.ones(len(row_indices), dtype=float),
                (
                    np.asarray(row_indices, dtype=int),
                    np.asarray(column_indices, dtype=int),
                ),
            ),
            shape=(len(ordered_cuts), n),
        ).tocsr()
        constraints = None
        if ordered_cuts:
            constraints = LinearConstraint(
                matrix,
                np.full(len(ordered_cuts), -np.inf),
                np.array(upper, dtype=float),
            )
        result = milp(
            c=-np.ones(n),
            integrality=np.ones(n, dtype=int),
            bounds=Bounds(np.zeros(n), np.ones(n)),
            constraints=constraints,
            options={"mip_rel_gap": 0.0, "presolve": True, "disp": False},
        )
        assert result.success and result.status == 0, result.message
        rounded = np.rint(result.x)
        assert np.max(np.abs(result.x - rounded)) <= 1e-6
        selected = {v for v in vertices if rounded[v] == 1}
        assert abs(-result.fun - len(selected)) <= 1e-6
        assert result.mip_gap is not None and result.mip_gap <= 1e-9
        assert result.mip_dual_bound is not None
        assert abs(result.mip_dual_bound - result.fun) <= 1e-6
        if result.mip_node_count is not None:
            total_mip_nodes += int(result.mip_node_count)

        violated_cycles = fundamental_cycle_basis(selected, adjacency_sets)
        if not violated_cycles:
            assert is_forest(selected, edges)
            final_result = result
            final_selected = selected
            break
        assert violated_cycles.isdisjoint(cuts)
        cuts |= violated_cycles
        separated_cuts += len(violated_cycles)

    assert final_result is not None and final_selected is not None
    optimum = len(final_selected)
    return {
        "algorithm": "exact 0-1 ILP with iterative cycle cuts",
        "solver": "SciPy milp / HiGHS",
        "scipy_version": scipy.__version__,
        "initial_triangle_cuts": initial_triangle_cuts,
        "separated_longer_cycle_cuts": separated_cuts,
        "total_cycle_cuts": len(cuts),
        "ilp_solves": solves,
        "total_mip_nodes": total_mip_nodes,
        "final_mip_gap": float(final_result.mip_gap),
        "proved_upper_bound": optimum,
        "maximum_induced_forest": optimum,
        "induced_forest_witness": sorted(final_selected),
    }


def annulus_edges(outer, inner):
    u0, u1, u2 = outer
    v0, v1, v2 = inner
    return {
        canon(edge)
        for edge in (
            (u0, v0),
            (u1, v0),
            (u1, v1),
            (u2, v1),
            (u2, v2),
            (u0, v2),
        )
    }


def annulus_faces(outer, inner):
    u0, u1, u2 = outer
    v0, v1, v2 = inner
    return {
        canon(face)
        for face in (
            (u0, u1, v0),
            (u1, v0, v1),
            (u1, u2, v1),
            (u2, v1, v2),
            (u2, u0, v2),
            (u0, v2, v0),
        )
    }


def shifted(values, offset):
    return tuple(offset + value for value in values)


def build_family(k, seed_vertices, seed_edges, seed_faces):
    assert k >= 2
    vertices = set()
    edges = set()
    faces = set()
    witness = set()
    for i in range(k):
        offset = 31 * i
        vertices |= {offset + v for v in seed_vertices}
        edges |= {canon((offset + u, offset + v)) for u, v in seed_edges}
        faces |= {canon(offset + v for v in face) for face in seed_faces}
        witness |= {offset + v for v in REFINED_WITNESS}

    for i in range(k - 1):
        outer = shifted(PORT_P, 31 * i)
        inner_port = PORT_P if i == k - 2 else PORT_Q
        inner = shifted(inner_port, 31 * (i + 1))
        assert canon(outer) in faces and canon(inner) in faces
        faces.remove(canon(outer))
        faces.remove(canon(inner))
        edges |= annulus_edges(outer, inner)
        faces |= annulus_faces(outer, inner)

    assert len(vertices) == 31 * k
    assert len(edges) == 93 * k - 6
    assert len(faces) == 62 * k - 4
    assert len(witness) == 15 * k and is_forest(witness, edges)
    sphere = verify_sphere(vertices, edges, faces)

    degrees = Counter(v for edge in edges for v in edge)
    histogram = Counter(degrees.values())
    expected = Counter(
        {
            5: 17 * k,
            6: 5 * k + 4,
            7: 4 * k + 2,
            8: 2 * k - 4,
            9: 3 * k - 2,
        }
    )
    expected += Counter()  # Remove a possible zero entry when k=2.
    assert histogram == expected
    assert min(degrees.values()) == 5 and max(degrees.values()) == 9

    # P in the first seed is the boundary of the first annulus.  Removing its
    # three vertices disconnects the first seed interior from later blocks.
    separator = set(PORT_P)
    assert connected_components(vertices, edges, separator) >= 2
    return {
        "k": k,
        "vertices": len(vertices),
        "edges": len(edges),
        "faces": len(faces),
        "maximum_induced_forest": 15 * k,
        "half_bound_requires": (31 * k + 1) // 2,
        "integer_gap": (k + 1) // 2,
        "ratio": "15/31",
        "minimum_degree": 5,
        "maximum_degree": 9,
        "vertex_connectivity": 3,
        "degree_histogram": dict(sorted(histogram.items())),
        "sphere_certificate": sphere,
    }


def verify_recursive_no_go(x_edges):
    """Check the six-forest certificate for the isomorphic 04,23 core."""
    vertices, original_edges, _ = construct_partial(x_edges, DECORATED)
    _, h_edges, _ = construct_partial(x_edges, PACKING_Q)

    # Rim reflection rho(i)=-i mod 5 sends ordered edges (01),(23) to
    # (04),(32).  The displayed automorphism of X reverses the terminals in
    # the second copy, giving an explicit isomorphism to (04),(23).
    assert {canon((TERMINAL_SWAP[u], TERMINAL_SWAP[v])) for u, v in x_edges} == x_edges
    permutation = {i: (-i) % 5 for i in RIM}
    permutation.update({5: 5, 6: 6})
    for index, local in enumerate(INTERNAL):
        permutation[7 + index] = 7 + index
        permutation[19 + index] = 19 + INTERNAL.index(TERMINAL_SWAP[local])
    assert set(permutation) == vertices and set(permutation.values()) == vertices
    assert {
        canon((permutation[u], permutation[v])) for u, v in original_edges
    } == h_edges

    packed_edge_sets = []
    for forest_vertices in PACKED_FORESTS:
        chosen = set(forest_vertices)
        assert len(chosen) == 15 and is_forest(chosen, h_edges)
        packed_edge_sets.append(
            {edge for edge in h_edges if set(edge) <= chosen}
        )
    assert all(len(edge_set) == 13 for edge_set in packed_edge_sets)
    assert all(
        packed_edge_sets[i].isdisjoint(packed_edge_sets[j])
        for i, j in itertools.combinations(range(6), 2)
    )
    return {
        "six_induced_forests": True,
        "forest_order": 15,
        "induced_edges_each": 13,
        "edge_sets_pairwise_disjoint": True,
        "packing_core_isomorphic_to_seed_core": True,
        "consequence": (
            "for one further layer on q core edges, beta >= "
            "15-floor(q/6), so the resulting ratio is at least 15/31"
        ),
    }


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("k", type=int, nargs="?", default=3)
    parser.add_argument(
        "--direct-solvers",
        choices=("both", "branch-and-bound", "milp"),
        default="both",
        help=(
            "exact seed optimizers to run (default: both; the MILP option "
            "requires SciPy >= 1.9)"
        ),
    )
    args = parser.parse_args()
    if args.k < 2:
        parser.error("k must be at least 2 for the degree-five family")

    rows = parse_plantri(PLANTRI_CODE)
    x_edges = edge_set(rows)
    gadget_embedding = verify_gadget_embedding(rows)
    profile = terminal_profile(x_edges)
    assert profile == {0: 6, 1: 6, 2: 6, 3: 5}

    beta, beta_witnesses = transfer_beta()
    assert beta == 3
    seed_vertices, seed_edges, seed_faces, seed_sphere = build_seed(x_edges)

    direct_optimizers = {}
    if args.direct_solvers in ("both", "branch-and-bound"):
        direct_optimizers["branch_and_bound_fvs"] = exact_fvs_branch_and_bound(
            seed_vertices, seed_edges
        )
    if args.direct_solvers in ("both", "milp"):
        try:
            direct_optimizers["cycle_cut_ilp"] = exact_mif_cycle_cut_ilp(
                seed_vertices, seed_edges
            )
        except RuntimeError as exc:
            parser.error(str(exc))

    direct_values = {
        result["maximum_induced_forest"] for result in direct_optimizers.values()
    }
    assert len(direct_values) == 1
    seed_forest_number = direct_values.pop()
    assert seed_forest_number == 15
    assert len(REFINED_WITNESS) == seed_forest_number
    assert is_forest(REFINED_WITNESS, seed_edges)

    family = build_family(args.k, seed_vertices, seed_edges, seed_faces)
    assert family["maximum_induced_forest"] == args.k * seed_forest_number
    recursive_certificate = verify_recursive_no_go(x_edges)

    print(
        json.dumps(
            {
                "method": (
                    "definition-level seed reconstruction and direct exact "
                    "optimization; no graph census"
                ),
                "python_version": sys.version.split()[0],
                "requested_direct_solvers": args.direct_solvers,
                "gadget_embedding": gadget_embedding,
                "gadget_internal_profile": profile,
                "seven_vertex_core": {
                    "vertices": 7,
                    "edges": 15,
                    "decorated_edges": DECORATED,
                    "beta": beta,
                    "number_of_beta_witnesses": len(beta_witnesses),
                },
                "seed": {
                    "vertices": 31,
                    "edges": 87,
                    "labelled_edge_sha256": edge_fingerprint(seed_edges),
                    "reconstructed_from": (
                        "gadget neighbour lists, pentagonal bipyramid, "
                        "decorated edges 01 and 23, stated labels, and "
                        "completion edges 6-12 and 6-20"
                    ),
                    "maximum_induced_forest": seed_forest_number,
                    "half_bound_requires": 16,
                    "completion_edges": sorted(COMPLETION),
                    "paper_induced_path_witness": sorted(REFINED_WITNESS),
                    "ports": [PORT_P, PORT_Q],
                    "sphere_certificate": seed_sphere,
                    "direct_exact_optimizers": direct_optimizers,
                },
                "finite_refutation": {
                    "graph": "31-vertex seed T",
                    "computed_maximum_induced_forest": seed_forest_number,
                    "conjectured_integer_lower_bound": 16,
                    "counterexample_verified": seed_forest_number < 16,
                },
                "family_member": family,
                "recursive_same_gadget_no_improvement": recursive_certificate,
            },
            indent=2,
            sort_keys=True,
        )
    )


if __name__ == "__main__":
    main()

